A Step-by-step Introduction to the Implementation of Automatic Differentiation

Automatic differentiation is a key component in deep learning. This topic is well studied and excellent surveys such as Baydin et al. (2018) have been available to clearly describe the basic concepts. Further, sophisticated implementations of automatic differentiation are now an important part of popular deep learning frameworks. However, it is difficult, if not impossible, to directly teach students the implementation of existing systems due to the complexity. On the other hand, if the teaching stops at the basic concept, students fail to sense the realization of an implementation. For example, we often mention the computational graph in teaching automatic differentiation, but students wonder how to implement and use it. In this document, we partially fill the gap by giving a step by step introduction of implementing a simple automatic differentiation system. We streamline the mathematical concepts and the implementation. Further, we give the motivation behind each implementation detail, so the whole setting becomes very natural.

==> simpleautodiff/simpleautodiff/__init__.py <==
from .simpleautodiff import *
__title__ = "simpleautodiff"

==> simpleautodiff/simpleautodiff/simpleautodiff.py <==
from math import log as math_log
from math import sin as math_sin
from math import cos as math_cos


class Node:
    verbose = False
    input_count = 0
    intermediate_count = 0

    def __init__(self, value, parent_nodes=[], operator="input",):
        self.value = value
        self.parent_nodes = parent_nodes
        self.child_nodes = []
        self.operator = operator
        self.grad_wrt_parents = []
        self.partial_derivative = 0

        if self.operator == "input":
            Node.input_count += 1
            self.name = "x%d" % (Node.input_count)
        else:
            Node.intermediate_count += 1
            self.name = "v%d" % (Node.intermediate_count)

        if Node.verbose == True:
            print("{:<2} = {:<18} = {:<8}".format(
                self.name,
                self.operator+str([p.name for p in self.parent_nodes]),
                self.value.__round__(3))
            )


def add(node1, node2):
    value = node1.value + node2.value
    parent_nodes = [node1, node2]
    newNode = Node(value, parent_nodes, "add")
    newNode.grad_wrt_parents = [1, 1]
    node1.child_nodes.append(newNode)
    node2.child_nodes.append(newNode)
    return newNode


def sub(node1, node2):
    value = node1.value - node2.value
    parent_nodes = [node1, node2]
    newNode = Node(value, parent_nodes, "sub")
    newNode.grad_wrt_parents = [1, -1]
    node1.child_nodes.append(newNode)
    node2.child_nodes.append(newNode)
    return newNode


def mul(node1, node2):
    value = node1.value * node2.value
    parent_nodes = [node1, node2]
    newNode = Node(value, parent_nodes, "mul")
    newNode.grad_wrt_parents = [node2.value,node1.value]
    node1.child_nodes.append(newNode)
    node2.child_nodes.append(newNode)
    return newNode


def log(node):
    value = math_log(node.value)
    parent_nodes = [node]
    newNode = Node(value, parent_nodes, "log")
    newNode.grad_wrt_parents = [1/(node.value)]
    node.child_nodes.append(newNode)
    return newNode


def sin(node):
    value = math_sin(node.value)
    parent_nodes = [node]
    newNode = Node(value, parent_nodes, "sin")
    newNode.grad_wrt_parents = [math_cos(node.value)]
    node.child_nodes.append(newNode)
    return newNode


def topological_order(rootNode):
    def add_children(node):
        if node not in visited:
            visited.add(node)
            for child in node.child_nodes:
                add_children(child)
            ordering.append(node)
    ordering, visited = [], set()
    add_children(rootNode)
    return list(reversed(ordering))


def forward(rootNode):
    rootNode.partial_derivative = 1
    ordering = topological_order(rootNode)
    for node in ordering[1:]:
        partial_derivative = 0
        for i in range(len(node.parent_nodes)):
            dnode_dparent = node.grad_wrt_parents[i]
            dparent_droot = node.parent_nodes[i].partial_derivative
            partial_derivative += dnode_dparent * dparent_droot
        node.partial_derivative = partial_derivative

        if Node.verbose == True:
            symbol_process = ""
            value_process = ""
            for i in range(len(node.parent_nodes)):
                dnode_dparent = node.grad_wrt_parents[i]
                symbol_process += "(d" + node.name + "/d" + node.parent_nodes[i].name + ")"\
                                  + "(d" + node.parent_nodes[i].name + "/d" + rootNode.name + ") + "
                value_process += "(" + str(dnode_dparent.__round__(3)) + ")(" + \
                    str(node.parent_nodes[i].partial_derivative.__round__(
                        3)) + ") + "
            print('d{:<2}/d{:<2} = {:<45} \n\t= {:<30} = {:<5}'.format(
                node.name,
                rootNode.name,
                symbol_process.strip(" + "),
                value_process.strip(" + "),
                str(node.partial_derivative.__round__(3)))
            )

